WhisperFlow: speech foundation models in real time

Speech foundation models, such as OpenAI's Whisper, become the state of the art in speech understanding due to their strong accuracy and generalizability. Yet, their applications are mostly limited to processing pre-recorded speech, whereas processing of streaming speech, in particular doing it efficiently, remains rudimentary. Behind this inefficiency are multiple fundamental reasons: (1) speech foundation models are trained to process long, fixed-length voice inputs (often 30 seconds); (2) encoding each voice input requires encoding as many as 1,500 tokens with tens of transformer layers; (3) decoding each output entails an irregular, complex beam search. As such, streaming speech processing on resource-constrained client devices is more expensive than other AI tasks, e.g., text generation. To this end, we present a novel framework, WhisperFlow, which embodies both model and system optimizations. (1) Hush word as a short, learnable audio segment; appended to a voice input, a hush word gracefully stops the speech model from processing more input without hallucination; (2) Beam pruning, which aligns streaming audio buffers over time and reuses results from earlier decoding rounds, therefore significantly accelerating decoding; and (3) CPU/GPU pipelining, which not only maps to the encoding/decoding stages dynamically, but also tunes to an optimal resource ratio, respecting the encoding/decoding speed that varies across voice inputs, models, and hardware. We test WhisperFlow on commodity ARM platforms with 4-12 CPU cores and 10-30 GPU cores. It reduces per-word latency by 1.6x-4.7x to as low as 0.5 second, while seeing negligible accuracy degradation. On an entry-level MacBook Air, WhisperFlow can keep the per-word latency around 1 second, with the whole device drawing only 7 Watts in total.

==> bib/repl.py <==
#!/usr/bin/env python

'''
usage: repl.py mybib > /tmp/test.bib

https://developers.google.com/edu/python/regular-expressions
'''

import sys
import re

# each entry:
# [ "keywords in full booktitle as from the raw ACM bibtex entry", 
#   "short name as used in abr-{short|long}.bst"]
#

all_conf_list = [
	["USENIX Annual Technical Conference", "ATC"],
	["USENIX Conference on Annual Technical Conference", "ATC"],  # sometimes this might appear
	["International Conference on Mobile Systems, Applications, and Services", "MOBISYS"],
	["International Conference on Mobile Computing and Networking", "MOBICOM"],
	["International Joint Conference on Pervasive and Ubiquitous Computing", "UBICOMP"],
	["SIGPLAN Conference on Programming Language Design and Implementation", "PLDI"],
	["Conference on Operating Systems Design and Implementation", "OSDI"],
	["Symposium on Operating Systems Design and Implementation", "OSDI"], # old name?	
	["ACM Symposium on Operating Systems Principles", "SOSP"],
	["ACM SIGOPS Symposium on Operating Systems Principles", "SOSP"],	# also this...
	["International Symposium on Computer Architecture", "ISCA"],
	["Conference on Architectural Support for Programming Languages and Operating Systems", "ASPLOS"],
	["Conference on Networked Systems Design and Implementation", "NSDI"],
	["SIGCOMM Conference on Internet Measurement", "IMC"],
	["International Conference on World Wide Web", "WWW"],
	["Workshop on Mobile Computing Systems and Applications", "HOTMOBILE"],
]

def repl_confname(conf_list, line):
	ever_matched = False
	#if line[0] == "#":	# comment line
	if re.search("^\s*#.*", line):  # line begins with #
		print line,
		return
		
	# try to match against all conf names
	for fullname, shortname in conf_list:
		ex1=r'''(.*)(booktitle =)(.*''' + fullname + '''.*)'''
		match = re.search(ex1, line, re.IGNORECASE)
		if match:
			if ever_matched == True:	# this line matches multiple patterns, why???
				sys.stderr.write("error: line: " + line)
			else:
				print match.group(1) + "booktitle-full =" + match.group(3)
				print "%sbooktitle = %s," %(match.group(1), shortname)
				ever_matched = True			
	# no match in any conf
	if not ever_matched:
		print line,

if __name__ == "__main__":    
    f=file(sys.argv[1])
    lines = f.readlines()
    for line in lines:  
		repl_confname(all_conf_list, line)


==> scripts/linux/docx.sh <==
#!/bin/bash
# convert docx to pdf using libreoffice
#
# to install dep: 
# apt get install libreoffice-writer libreoffice-impress pdftk-java texlive-extra-utils

fbname=$(basename "$1" .dox)
libreoffice --headless --invisible --convert-to pdf $1
pdftk ${fbname}.pdf cat 1 output ${fbname}.pdf.page1
pdfcrop ${fbname}.pdf.page1 ${fbname}.pdf



==> scripts/linux/ppt.sh <==
#!/bin/bash
# convert pptx to pdf using libreoffice

fbname=$(basename "$1" .pptx)
libreoffice --headless --invisible --convert-to pdf $1
pdftk ${fbname}.pdf cat 1 output ${fbname}.pdf.page1
pdfcrop ${fbname}.pdf.page1 ${fbname}.pdf


